Measurement of ${\sigma(H\nu_e\bar{\nu_e})\times BR(H\rightarrow ZZ^\ast)}$ and Higgs production in $ZZ$ fusion at a 1.4 TeV CLIC collider

This paper presents the potential measurement at 1.4 TeV CLIC of the cross-section (times branching ratio) of the Higgs production via $WW$ fusion with the Higgs subsequently decaying in $ZZ^\ast$, ${\sigma(H\nu_e\bar{\nu_e})\times BR(H\rightarrow ZZ^\ast)}$, and of the Higgs production via $ZZ$ fusion with the Higgs subsequently decaying in $b\bar{b}$, ${\sigma(He{^+}e{^-})\times BR(H\rightarrow b\bar{b})}$. For the $H\rightarrow ZZ^\ast$ decay the hadronic final state, ${ZZ^\ast\rightarrow q\bar{q}q\bar{q}}$, and the semi-leptonic final state, ${ZZ^\ast\rightarrow q\bar{q}l^+l^-}$, are considered. The results show that ${\sigma(H\nu_e\bar{\nu_e})\times BR(H\rightarrow ZZ^\ast)}$ can be measured with a precision of 18.3% and 6% for the hadronic and semi-leptonic channel, respectively. ${\sigma(He{^+}e{^-})\times BR(H\rightarrow b\bar{b})}$ can be measured with a precision of 1.7%. This measurement also contributes to the determination of the Higgs coupling to the $Z$ boson, $g_{H_{ZZ}}$.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    echo "Usage:"
    echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
    echo "Options:"
    echo "  -h  --help    Shows this help"
    echo "If no file name is provided builds all available tex files."
    return
  elif [ -z $arg ]; then
    texFiles="$texFiles $arg"
  fi
done

if [ -z $texFiles ]; then
  texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdftex
bibCompiler=bibtex

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
  return
fi
if ! hash $bibCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
  return
fi

# compile all tex files
for texFile in $texFiles; do
  if [ -f $texFile ]; then
    $latexCompiler $texFile
$bibCompiler ${texFile%%.tex}
    $latexCompiler $texFile
  else
    echo "ERROR: \"$texFile\" does not exist!"
  fi
done

